Unanimous Prediction for 100% Precision with Application to Learning Semantic Mappings

Can we train a system that, on any new input, either says "don't know" or makes a prediction that is guaranteed to be correct? We answer the question in the affirmative provided our model family is well-specified. Specifically, we introduce the unanimity principle: only predict when all models consistent with the training data predict the same output. We operationalize this principle for semantic parsing, the task of mapping utterances to logical forms. We develop a simple, efficient method that reasons over the infinite set of all consistent models by only checking two of the models. We prove that our method obtains 100% precision even with a modest amount of training data from a possibly adversarial distribution. Empirically, we demonstrate the effectiveness of our approach on the standard GeoQuery dataset.

==> figures.js <==
// For node.js
require('./sfig/internal/sfig.js');
require('./sfig/internal/Graph.js');
require('./sfig/internal/RootedTree.js');
require('./sfig/internal/metapost.js');
require('./sfig/internal/seedrandom.js');
require('./utils.js');

Text.defaults.setProperty('font', 'Times New Roman');  // For the paper

prez.addSlide(framework().id('framework'));

// For node.js: output PDF (you must have Metapost installed).
prez.writePdf({outPrefix: 'figures', combine: false});


==> removecm.py <==
#!/usr/bin/perl
use strict 'vars';
&MAIN(@ARGV);
sub MAIN {
   my ($filehandle) = @_;

   open FILE, "<$filehandle";
   my @doc = <FILE>;
   close FILE;

   &removeComments(\@doc);

   foreach my $line ( @doc ){
      print $line;
    }

   return 1;
}

sub removeComments {
   my ($docarray) = @_;

   my $isCommentEnvironment  = "no";
   my $isVerbatimEnvironment = "no";

   my @newdoc;

   foreach my $line ( @{$docarray} ){
      $isVerbatimEnvironment = "yes" if ( $line =~ /^\\begin{verbatim}/ );
      $isCommentEnvironment  = "yes" if ( $line =~ /^\\begin{comment}/ );
      if ( ($isVerbatimEnvironment eq "no") && ($isCommentEnvironment eq "no") ){
     next if ($line =~ /^
     ## Temporarily replace "
     ## that does not appear elsewhere in your document.  Then, remove remainder
     ## of lines that still contain "
     if ( $line =~ /\\%/){
        $line =~ s/\\%/\%/g;
        $line =~ s/
        $line =~ s/\%/\\%/g;
      } else {
     ## do not remove trailing
         $line =~ s/\s*
       }
     push @newdoc, $line;
       }
      push @newdoc, $line if ( $isVerbatimEnvironment eq "yes" );

      $isVerbatimEnvironment = "no" if ( $line =~ /^\\end{verbatim}/ );
      $isCommentEnvironment  = "no" if ( $line =~ /^\\end{comment}/ );
    }

   @{$docarray} = @newdoc;
   return 1;
 }  


==> utils.js <==
G = sfig.serverSide ? global : this;
sfig.importAllMethods(G);

// Latex macros
sfig.latexMacro('R', 0, '\\mathbb{R}');
sfig.latexMacro('P', 0, '\\mathbb{P}');
sfig.latexMacro('E', 0, '\\mathbb{E}');
sfig.latexMacro('diag', 0, '\\text{diag}');

sfig.initialize();

G.prez = sfig.presentation();

// Useful functions (not standard enough to put into an sfig library).

G.frameBox = function(a) { return frame(a).bg.strokeWidth(1).fillColor('white').end; }
G.bigFrameBox = function(a) { return frameBox(a).padding(10).scale(1.4); }

G.bigArrow = function(a, b) { return arrow(a, b).strokeWidth(10).color('brown'); }
G.bigLeftArrow = function(s) { return leftArrow(s || 100).strokeWidth(10).color('brown'); }
G.bigRightArrow = function(s) { return rightArrow(s || 100).strokeWidth(10).color('brown'); }
G.bigUpArrow = function(s) { return upArrow(s || 100).strokeWidth(10).color('brown'); }
G.bigDownArrow = function(s) { return downArrow(s || 100).strokeWidth(10).color('brown'); }

G.xseq = function() { return new sfig.Table([arguments]).center().margin(5); }
G.yseq = function() { return ytable.apply(null, arguments).margin(10); }

G.stmt = function(prefix, suffix) {
  var m;
  if (!suffix && (m = prefix.match(/^([^:]+): (.+)$/))) {
    prefix = m[1];
    suffix = m[2];
  }
  return prefix.fontcolor('darkblue') + ':' + (suffix ? ' '+suffix : '');
}
G.headerList = function(title) {
  var contents = Array.prototype.slice.call(arguments).slice(1);
  return ytable.apply(null, [title ? stmt(title) : _].concat(contents.map(function(line) {
    if (line == _) return _;
    if (typeof(line) == 'string') return bulletedText([null, line]);
    if (line instanceof sfig.PropertyChanger) return line;
    return indent(line);
  })));
}

G.node = function(x, shaded) { return overlay(circle(20).fillColor(shaded ? 'lightgray' : 'white') , x).center(); }
G.indent = function(x, n) { return frame(x).xpadding(n != null ? n : 20).xpivot(1); }
G.stagger = function(b1, b2) { b1 = std(b1); b2 = std(b2); return overlay(b1.numLevels(1), pause(), b2); }

G.dividerSlide = function(text) {
  return slide(null, nil(), parentCenter(text)).titleHeight(0);
}

G.moveLeftOf = function(a, b, offset) { return transform(a).pivot(1, 0).shift(b.left().sub(offset == null ? 5 : offset), b.ymiddle()); }
G.moveRightOf = function(a, b, offset) { return transform(a).pivot(-1, 0).shift(b.right().add(offset == null ? 5 : offset), b.ymiddle()); }
G.moveTopOf = function(a, b, offset) { return transform(a).pivot(0, 1).shift(b.xmiddle(), b.top().up(offset == null ? 5 : offset)); }
G.moveBottomOf = function(a, b, offset) { return transform(a).pivot(0, -1).shift(b.xmiddle(), b.bottom().down(offset == null ? 5 : offset)); }
G.moveCenterOf = function(a, b) { return transform(a).pivot(0, 0).shift(b.xmiddle(), b.ymiddle()); }

var nl = greenitalics;
function wl(x) { return tt(x); }

////////////////////////////////////////////////////////////

G.framework = function(opts) {
  return xtable(frameBox('Data'), bigRightArrow(100), frameBox('Model')).center();
}

